FIESTA II. Disentangling stellar and instrumental variability from exoplanetary Doppler shifts in Fourier domain

The radial velocity (RV) detection of exoplanets is challenged by stellar spectroscopic variability that can mimic the presence of planets and by instrumental instability that can further obscure the detection. Both stellar and instrumental changes can distort the spectral line profiles and be misinterpreted as apparent RV shifts. We present an improved FourIEr \textit{phase} SpecTrum Analysis (FIESTA a.k.a. $\mathit{\phi}$ESTA) to disentangle apparent velocity shifts due to a line deformation from a true Doppler shift. $\mathit{\phi}$ESTA projects stellar spectrum's cross correlation function (CCF) onto a truncated set of Fourier basis functions. Using the amplitude and phase information from each Fourier mode, we can trace the line variability at different CCF width scales to robustly identify and mitigate multiple sources of RV contamination. For example, in our study of the 3 years of HARPS-N solar data, $\mathit{\phi}$ESTA reveals the solar rotational effect, the long-term trend due to solar magnetic cycle, instrumental instability and apparent solar rotation rate changes. Applying a multiple linear regression model on $\mathit{\phi}$ESTA metrics, we reduce the weighted rms noise from 1.89 m/s to 0.98 m/s. In addition, we observe a $\sim$3 days lag in the $\mathit{\phi}$ESTA metrics, similar to the findings from previous studies on BIS and FWHM.

==> FIESTA draft/figure/HARPS_N_functions.py <==
import numpy as np
import os
import glob
from astropy.io import fits
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
from scipy.interpolate import interp1d
import matplotlib.pyplot as plt
from scipy import stats
import copy


#------------------------------------------------------#
#------------------------------------------------------#

def plot_all(k_mode, t, rv, erv, ind, eind, ts_xlabel, rv_xlabel, pe_xlabel, ind_yalbel, file_name, HARPS=True):

	'''
	e.g. 
		k_mode 		= 11
		t 			= bjd_daily
		rv 			= rv_daily
		erv 		= erv_daily
		ind 		= shift_function
		eind 	 	= err_shift_spectrum
		ts_xlabel 	= 'BJD - 2400000 [d]'
		rv_xlabel 	= '$RV_{HARPS}$'
		pe_xlabel 	= 'Period [days]'
		ind_yalbel	= 'A'
		file_name 	= 'time-series_and_shift_correlation.png'

	'''

	def new_periodogram(x, y, dy, height_ratio=0.4, plot_min_t=2, max_f=1, spp=100):
	
		from scipy.signal import find_peaks
		from astropy.timeseries import LombScargle

		time_span = (max(x) - min(x))
		min_f   = 1/time_span

		frequency, power = LombScargle(x, y, dy).autopower(minimum_frequency=min_f,
													   maximum_frequency=max_f,
													   samples_per_peak=spp)

		plot_x = 1/frequency
		idxx = (plot_x>plot_min_t) & (plot_x<time_span/2)
		height = max(power[idxx])*height_ratio
		ax.plot(plot_x[idxx], power[idxx], 'k-', alpha=0.5)
		peaks, _ = find_peaks(power[idxx], height=height)
		ax.plot(plot_x[idxx][peaks], power[idxx][peaks], "ro")

		for n in range(len(plot_x[idxx][peaks])):
			ax.text(plot_x[idxx][peaks][n], power[idxx][peaks][n], '%.1f' % plot_x[idxx][peaks][n], fontsize=10)

		ax.set_xlim([plot_min_t,time_span/2])
		ax.set_ylim([0, 1.2*max(power[idxx])])

		if HARPS == True:
			dt = 1
			ax.axvspan(28-dt, 28+dt, alpha=0.2, color='red')
			ax.axvspan(210-10, 210+10, alpha=0.2, color='red')
			ax.axvspan(285-10, 285+10, alpha=0.2, color='red')

		ax.set_xscale('log')


	from sklearn.linear_model import LinearRegression

	# set up the plotting configureations
	alpha1, alpha2 = [0.5,0.2]
	widths 	= [7,1,7]
	heights = [1]*(k_mode+1)
	gs_kw 	= dict(width_ratios=widths, height_ratios=heights)
	plt.rcParams.update({'font.size': 12})
	fig6, f6_axes = plt.subplots(figsize=(16, k_mode+1), ncols=3, nrows=k_mode+1, constrained_layout=True,
	                             gridspec_kw=gs_kw)

	# plots 
	for r, row in enumerate(f6_axes):
		for c, ax in enumerate(row):	

			# time-series 
			if c==0:
				if r==0:
					ax.errorbar(t, rv-np.mean(rv), erv, marker='.', ms=5, color='black', ls='none', alpha=alpha1)
					ax.set_title('Time-series')
					ax.set_ylabel(rv_xlabel)
				else:				
					ax.errorbar(t, ind[r-1,:], eind[r-1,:],  marker='.', ms=5, color='black', ls='none', alpha=alpha1)
					ax.set_ylabel(ind_yalbel + '$_{' + str(r) + '}$')
				if r!=k_mode:
					ax.set_xticks([])
				else:
					ax.set_xlabel(ts_xlabel)

			if c==1:
				if r==0:
					reg = LinearRegression().fit(rv.reshape(-1, 1), rv.reshape(-1, 1))
					score = reg.score(rv.reshape(-1, 1), rv.reshape(-1, 1))
					adjust_R2 = 1-(1-score)*(len(t)-1)/(len(t)-1-1)
					title = r'$\bar{R}$' + r'$^2$'
					ax.set_title(title + ' = {:.2f}'.format(adjust_R2))					
					ax.plot(rv-np.mean(rv), rv-np.mean(rv), 'k.', alpha = alpha2)				
				if r>0:
					reg = LinearRegression().fit(rv.reshape(-1, 1), ind[r-1,:].reshape(-1, 1))
					score = reg.score(rv.reshape(-1, 1), ind[r-1,:].reshape(-1, 1))
					adjust_R2 = 1-(1-score)*(len(t)-1)/(len(t)-1-1)
					title = r'$\bar{R}$' + r'$^2$'
					ax.set_title(title + ' = {:.2f}'.format(adjust_R2))
					ax.plot(rv-np.mean(rv), ind[r-1,:], 'k.', alpha = alpha2)
				if r!=k_mode:
					ax.set_xticks([])
				else:
					ax.set_xlabel(rv_xlabel)
				ax.yaxis.tick_right()

			if c==2:
				if r==0:
					new_periodogram(t, rv, erv)
					ax.set_title('Periodogram')
				if r>0:
					new_periodogram(t, ind[r-1,:], eind[r-1,:])
				if r!=k_mode:
					ax.set_xticks([])
				if r==k_mode:
					ax.set_xlabel(pe_xlabel)

	plt.savefig(file_name)
	plt.close('all')

#------------------------------------------------------#
#------------------------------------------------------#

def plot_all_but_corr(k_mode, t, ind, eind, height_ratio, ts_xlabel, pe_xlabel, ind_yalbel, file_name):

	'''
	e.g. 
		k_mode 		= 11
		t 			= bjd_daily
		ind 		= shift_function
		eind 	 	= err_shift_spectrum
		ts_xlabel 	= 'BJD - 2400000 [d]'
		pe_xlabel 	= 'Period [days]'
		ind_yalbel	= 'A'
		file_name 	= 'time-series_and_shift_correlation.png'

	'''
	def new_periodogram(x, y, dy, height_ratio=height_ratio, plot_min_t=2, max_f=1, spp=100):
	
		from scipy.signal import find_peaks
		from astropy.timeseries import LombScargle

		time_span = (max(x) - min(x))
		min_f   = 1/time_span

		frequency, power = LombScargle(x, y, dy).autopower(minimum_frequency=min_f,
													   maximum_frequency=max_f,
													   samples_per_peak=spp)

		plot_x = 1/frequency
		idxx = (plot_x>plot_min_t) & (plot_x<time_span/2)
		height = max(power[idxx])*height_ratio
		ax.plot(plot_x[idxx], power[idxx], 'k-', label=r'$\xi$'+str(i+1), alpha=0.5)
		peaks, _ = find_peaks(power[idxx], height=height)
		ax.plot(plot_x[idxx][peaks], power[idxx][peaks], "ro")

		for n in range(len(plot_x[idxx][peaks])):
			ax.text(plot_x[idxx][peaks][n], power[idxx][peaks][n], '%.1f' % plot_x[idxx][peaks][n], fontsize=10)

		ax.set_xlim([plot_min_t,time_span/2])
		ax.set_ylim([0, 1.25*max(power[idxx])])

		ax.set_xscale('log')

	from sklearn.linear_model import LinearRegression

	# set up the plotting configureations
	alpha1, alpha2 = [0.5,0.2]
	widths 	= [7,7]
	heights = [1]*k_mode
	gs_kw 	= dict(width_ratios=widths, height_ratios=heights)
	plt.rcParams.update({'font.size': 12})
	fig6, f6_axes = plt.subplots(figsize=(16, k_mode), ncols=2, nrows=k_mode, constrained_layout=True,
	                             gridspec_kw=gs_kw)

	# plots 
	for r, row in enumerate(f6_axes):
		for c, ax in enumerate(row):	

			# time-series 
			if c==0:
				ax.errorbar(t, ind[r,:], eind[r,:],  marker='.', ms=5, color='black', ls='none', alpha=alpha1)
				if len(ind_yalbel)==1:
					ax.set_ylabel(ind_yalbel[0] + '$_{' + str(r+1) + '}$')
				else:
					ax.set_ylabel(ind_yalbel[r])
				if r==0:
					ax.set_title('Time-series')
				if r!=(k_mode-1):
					ax.set_xticks([])
				if r==(k_mode-1):
					ax.set_xlabel(ts_xlabel)

			if c==1:
				new_periodogram(t, ind[r,:], eind[r,:])
				if r==0:
					ax.set_title('Periodogram')
				if r!=(k_mode-1):
					ax.set_xticks([])
				if r==(k_mode-1):
					ax.set_xlabel(pe_xlabel)

	plt.savefig(file_name)
	plt.close('all')

#------------------------------------------------------#
#------------------------------------------------------#

def my_pca(X, X_err, n_pca=None, nor=False):
	'''
	X.shape 	= (n_samples, n_features)
	X_err.shape = (n_samples, n_features)
	nor: normalization = True / False
	'''
	from wpca import WPCA

	# X_err[:, 6] *= 1
	weights = 1/X_err
	# weights = np.ones(weights.shape)
	# weights[:, 0] = weights[:, 0] / 100
	kwds 	= {'weights': weights}

	# subtract the weighted mean for each measurement type (dimension) of X
	X_new 	= np.zeros(X.shape)
	mean 	= np.zeros(X.shape[1])
	std 	= np.zeros(X.shape[1])

	for i in range(X.shape[1]):
		mean[i] = np.average(X[:,i], weights=weights[:,i])
		std[i] 	= np.average((X[:,i]-mean[i])**2, weights=weights[:,i])**0.5

	for i in range(X.shape[1]):
		if nor == True:
			X_new[:,i] 		= (X[:,i] - mean[i]) / std[i]
			weights[:,i]	= weights[:,i] * std[i] 	# may need to include the Fourier power later
			# weights[:,i]	= weights[:,i] * power_spectrum.T[:,i] * std[i] 	# may need to include the Fourier power later
		else:
			X_new[:,i] = X[:,i] - mean[i]

	if n_pca==None:
		n_pca = X.shape[1]

	# Compute the PCA vectors & variance
	pca 		= WPCA(n_components=n_pca).fit(X_new, **kwds)
	# pca = WPCA(n_components=n_pca).fit(X_new)
	pca_score 	= pca.transform(X_new, **kwds)
	P 			= pca.components_
	# Y 			= WPCA(n_components=n_pca).fit_reconstruct(X, **kwds)

	# The following computes the errorbars
	# The transpose is only intended to be consistent with the matrix format from Ludovic's paper
	X_wpca 	= X_new.T
	C 		= np.zeros(X_wpca.shape)
	err_C 	= np.zeros(X_wpca.shape)

	W 		= weights.T
	P 		= P.T

	for i in range(X_wpca.shape[1]):
		w = np.diag(W[:, i]) ** 2
		C[:, i] = np.linalg.inv(P.T @ w @ P) @ (P.T @ w @ X_wpca[:, i])

		# the error is described by a covariance matrix of C
		Cov_C = np.linalg.inv(P.T @ w @ P)

		# inv(P'*w*P) * P' * w * cov(X(:,i)) * w * P * inv(P'*w*P)
		# Cov_C2 = np.linalg.inv(P.T @ w @ P) @ P.T @ w @ np.diag(X_err) @ w @ P @ np.linalg.inv(P.T @ w @ P)
		# diag_C2 = np.diag(Cov_C2)

		diag_C = np.diag(Cov_C)
		# print(i)
		err_C[:, i] = diag_C ** 0.5

	P 				= pca.components_
	# pca_score 		= C.T # or pca_score
	err_pca_score 	= err_C.T

	#---------#
	# results #
	#---------#
	cumulative_variance_explained = np.cumsum(
		pca.explained_variance_ratio_) * 100  # look again the difference calculated from the other way
	print('Cumulative variance explained vs PCA components')
	for i in range(len(cumulative_variance_explained)):
		print(i+1, '\t', '{:.3f}'.format(cumulative_variance_explained[i]))

	for i in range(len(cumulative_variance_explained)):
		if cumulative_variance_explained[i] < 89.5:
			n_pca = i
	n_pca += 2
	if cumulative_variance_explained[0] > 89.5:
		n_pca = 1

	print('{:d} pca scores account for {:.2f}% variance explained'.format(n_pca,
			cumulative_variance_explained[n_pca - 1]))

	print('std(C) and midean(err_C) are\n',
		  np.around(np.std(C[0:n_pca, :], axis=1), decimals=1), '\n',
		  np.around(np.median(err_C[0:n_pca, :], axis=1), decimals=1))

	return P, pca_score, err_pca_score, n_pca

#------------------------------------------------------#
#------------------------------------------------------#

def weighted_avg_and_std(values, weights):
    """
    Return the weighted average and standard deviation.

    values, weights -- Numpy ndarrays with the same shape.
    """
    average = np.average(values, weights=weights)
    # Fast and numerically precise:
    variance = np.average((values-average)**2, weights=weights)
    return (average, np.sqrt(variance))		

#------------------------------------------------------#
#------------------------------------------------------#

def imshow_matrix(coeff_array, score, res_wrms, file_name):

	from matplotlib import colors

	'''
		file_name = fwhm_bis_coef
		file_name = fwhm_bis_multi_coef
		file_name = pca_coef
	'''
	day = int((coeff_array.shape[0]-1)/2)
	x = np.arange(day * 2 + 1) - day
	y = np.arange(coeff_array.shape[1]) + 1

	from mpl_toolkits.axes_grid1 import make_axes_locatable
	fig = plt.figure(figsize=(len(x)/1.5+2, len(y)/1.5+1), frameon=False)
	title = r'$\bar{R}$' + r'$^2$'
	plt.title(title + ' = {:.3f}'.format(score)
			  + '   Residual WRMS = {:.2f} m/s'.format(res_wrms))
	plt.xlabel('Lag [days]')
	ax = plt.gca()

	if file_name == 'lasso_coef':
		im2 = plt.imshow(np.transpose(coeff_array),  vmin=-5, vmax=5, cmap=plt.cm.bwr, alpha=.9)
	else:
		im2 = plt.imshow(np.transpose(coeff_array),  cmap=plt.cm.get_cmap('Reds'), alpha=.9, norm=colors.LogNorm(vmin=0.1, vmax=100))

	# Loop over data dimensions and create text annotations.
	for i in range(coeff_array.shape[1]):
		for j in range(day*2+1):
			if coeff_array[j, i] != 0:
				text = ax.text(j, i, '{:.1f}'.format(coeff_array[j, i]),
							   ha="center", va="center", color="k")

	ax.set_xticks(np.arange(len(x)))
	ax.set_yticks(np.arange(len(y)))
	ax.set_xticklabels(x)
	if file_name == 'fwhm_bis_coef':
		ax.set_yticklabels(['FWHM', 'BIS'])
	if file_name == 'fwhm_bis_multi_coef':
		ax.set_yticklabels(['S-FWHM', 'S-BIS', 'L-FWHM', 'L-BIS'])
	if file_name == 'pca_coef':	
		ax.set_yticklabels([r'PC$_1$', r'PC$_2$', r'PC$_3$'])	
	if file_name == 'fiesta_multi_coef':
		ax.set_yticklabels([r'S-PC$_1$', r'S-PC$_2$', r'S-PC$_3$', r'L-PC$_1$', r'L-PC$_2$', r'L-PC$_3$'])

	divider = make_axes_locatable(ax)
	cax = divider.append_axes("right", size="5%", pad=0.05)

	plt.colorbar(im2, cax=cax, label='Variance percentage') 
	plt.savefig(file_name + '_{:.2f}_{:d}_{:d}'.format(0.05, day, k_max) +'.pdf')

	plt.close()

#------------------------------------------------------#
#------------------------------------------------------#
# def mlr_cv(feature_matrix, target_vector, etarget_vector, alpha, lag='True', day=5, feature_matrix2=None):

# 	'''
# 		Multiple linear regression
# 		no lag involved 
# 	'''		

# 	from sklearn.linear_model import Lasso
	
# 	k_fold = KFold(3)
# 	for k, (train, test) in enumerate(k_fold.split(X, y)):



# 	lasso 	= Lasso(alpha=alpha, max_iter=10000).fit(feature_matrix, target_vector, sample_weight=1/etarget_vector**2)

# 	y_hat 			= lasso.predict(feature_matrix)
# 	_, w_std_all 	= weighted_avg_and_std(target_vector, 1/etarget_vector**2)
# 	_, res_wrms 	= weighted_avg_and_std((y_hat - target_vector), weights=1/etarget_vector**2)
# 	_, model_wrms 	= weighted_avg_and_std(y_hat, weights=1/etarget_vector**2)
# 	score 			= lasso.score(feature_matrix, target_vector, sample_weight=1/etarget_vector**2)
# 	n, p 			= len(target_vector), feature_matrix.shape[1]
# 	adjust_R2 		= 1-(1-score)*(n-1)/(n-p-1)
# 	score 			= adjust_R2

# 	if lag=='False':
# 		k_feature2 	= feature_matrix.shape[1]
# 	else:
# 		k_feature2 	= int(feature_matrix.shape[1]/(day+1))
# 		k_feature 	= int(k_feature2/2)

# 	w_std = np.zeros(k_feature2)
# 	for i in range(len(w_std)):
# 		if lag=='True':
# 			_, w_std[i] = weighted_avg_and_std(feature_matrix2[:,i], 1/etarget_vector**2)
# 		else:
# 			_, w_std[i] = weighted_avg_and_std(feature_matrix[:,i], 1/etarget_vector**2)
# 	print('Weighted rms is reduced from {:.2f} to {:.2f} (-{:.0f}%); \n\
# 		Modelled RV weigthed rms = {:.2f};\n\
# 		Adjusted R squared = {:.3f}.'
# 			.format(w_std_all, res_wrms, (1-res_wrms/w_std_all)*100, model_wrms, score))

# 	if lag=='False':

# 		import pandas as pd 
# 		df = pd.DataFrame({	'coefficients'		: lasso.coef_, 
# 							'std'				: w_std,
# 							'variance'			: (lasso.coef_*w_std)**2,
# 							'variance percentage': (lasso.coef_*w_std)**2 / sum((lasso.coef_*w_std)**2) * 100
# 							})	
# 		print(df.round({'coefficients'	: 2, 
# 						'std'		: 2,
# 						'variance'		: 2,
# 						'variance percentage': 1
# 						}))
		
# 		return y_hat, w_std_all, res_wrms, score, df

# 	else: # maybe problematic!!!

# 		coeff_matrix = np.zeros((day*2+1, k_feature2))
# 		for i in range(k_feature):
# 			coeff_matrix[:,i] = lasso.coef_[i:k_feature*(2*day+1):k_feature]
# 		coeff_matrix[day,k_feature:]=lasso.coef_[k_feature*(2*day+1):]

# 		variance_matrix = np.zeros(coeff_matrix.shape)
# 		for i in range(day*2+1):
# 			variance_matrix[i,:] = coeff_matrix[i,:]*w_std
# 		variance_matrix = variance_matrix**2
# 		variance_matrix = variance_matrix / variance_matrix.sum() * 100

# 		return y_hat, w_std_all, res_wrms, score, variance_matrix

#------------------------------------------------------#
#------------------------------------------------------#
def mlr(feature_matrix, target_vector, etarget_vector, alpha, lag='True', day=5, feature_matrix2=None):

	'''
		Multiple linear regression
		no lag involved 
	'''		

	from sklearn import linear_model
	from sklearn.linear_model import Lasso
	
	regr 	= linear_model.LinearRegression()
	lasso 	= Lasso(alpha=alpha, max_iter=10000).fit(feature_matrix, target_vector, sample_weight=1/etarget_vector**2)

	y_hat 			= lasso.predict(feature_matrix)
	_, w_std_all 	= weighted_avg_and_std(target_vector, 1/etarget_vector**2)
	_, res_wrms 	= weighted_avg_and_std((y_hat - target_vector), weights=1/etarget_vector**2)
	_, model_wrms 	= weighted_avg_and_std(y_hat, weights=1/etarget_vector**2)
	score 			= lasso.score(feature_matrix, target_vector, sample_weight=1/etarget_vector**2)
	n, p 			= len(target_vector), feature_matrix.shape[1]
	adjust_R2 		= 1-(1-score)*(n-1)/(n-p-1)
	score 			= adjust_R2

	if lag=='False':
		k_feature2 	= feature_matrix.shape[1]
	else:
		k_feature2 	= int(feature_matrix.shape[1]/(day+1))
		k_feature 	= int(k_feature2/2)

	w_std = np.zeros(k_feature2)
	for i in range(len(w_std)):
		if lag=='True':
			_, w_std[i] = weighted_avg_and_std(feature_matrix2[:,i], 1/etarget_vector**2)
		else:
			_, w_std[i] = weighted_avg_and_std(feature_matrix[:,i], 1/etarget_vector**2)
	print('Weighted rms is reduced from {:.2f} to {:.2f} (-{:.0f}%); \n\
		Modelled RV weigthed rms = {:.2f};\n\
		Adjusted R squared = {:.3f}.'
			.format(w_std_all, res_wrms, (1-res_wrms/w_std_all)*100, model_wrms, score))

	if lag=='False':

		import pandas as pd 
		df = pd.DataFrame({	'coefficients'		: lasso.coef_, 
							'std'				: w_std,
							'variance'			: (lasso.coef_*w_std)**2,
							'variance percentage': (lasso.coef_*w_std)**2 / sum((lasso.coef_*w_std)**2) * 100
							})	
		print(df.round({'coefficients'	: 2, 
						'std'		: 2,
						'variance'		: 2,
						'variance percentage': 1
						}))
		
		return y_hat, w_std_all, res_wrms, score, df

	else: # maybe problematic!!!

		coeff_matrix = np.zeros((day*2+1, k_feature2))
		for i in range(k_feature):
			coeff_matrix[:,i] = lasso.coef_[i:k_feature*(2*day+1):k_feature]
		coeff_matrix[day,k_feature:]=lasso.coef_[k_feature*(2*day+1):]

		variance_matrix = np.zeros(coeff_matrix.shape)
		for i in range(day*2+1):
			variance_matrix[i,:] = coeff_matrix[i,:]*w_std
		variance_matrix = variance_matrix**2
		variance_matrix = variance_matrix / variance_matrix.sum() * 100

		return y_hat, w_std_all, res_wrms, score, variance_matrix

#------------------------------------------------------#
#------------------------------------------------------#

def long_short_divide(x, y, yerr, r):
	'''
	x 		= bjd_daily
	y 		= shift_function[i,:]
	yerr 	= err_shift_spectrum[i,:]
	'''

	import george
	from george import kernels

	kernel 	= np.var(y) * kernels.Matern52Kernel(r**2)
	gp 		= george.GP(kernel)
	gp.compute(x, yerr)

	y_pred, _ 	= gp.predict(y, x, return_var=True)
	long_term 	= y_pred
	short_term 	= y - y_pred

	return gp, short_term, long_term

#------------------------------------------------------#
#------------------------------------------------------#

def scatter_hist(x, y, xerr, yerr, ax, ax_histx, ax_histy):
    # no labels
    ax_histx.tick_params(axis="x", labelbottom=False)
    ax_histy.tick_params(axis="y", labelleft=False)

    # the scatter plot:
    ax.errorbar(x, y, xerr, yerr, c='black', marker='o', ls='none', alpha=0.2)
    ax.set_xlabel('Model 3 residual [m/s]')
    ax.set_ylabel('Model 6 residual [m/s]')

    # now determine nice limits by hand:
    binwidth = 0.25
    xymax = max(np.max(np.abs(x)), np.max(np.abs(y)))
    lim = (int(xymax/binwidth) + 1) * binwidth

    bins = np.arange(-lim, lim + binwidth, binwidth)
    ax_histx.hist(x, bins=bins, color='black', alpha=0.5)
    ax_histy.hist(y, bins=bins, orientation='horizontal', color='black', alpha=0.5)














	

==> figure/HARPS_N_functions.py <==
import numpy as np
import os
import glob
from astropy.io import fits
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
from scipy.interpolate import interp1d
import matplotlib.pyplot as plt
from scipy import stats
import copy


#------------------------------------------------------#
#------------------------------------------------------#

def plot_all(k_mode, t, rv, erv, ind, eind, ts_xlabel, rv_xlabel, pe_xlabel, ind_yalbel, file_name, HARPS=True):

	'''
	e.g. 
		k_mode 		= 11
		t 			= bjd_daily
		rv 			= rv_daily
		erv 		= erv_daily
		ind 		= shift_function
		eind 	 	= err_shift_spectrum
		ts_xlabel 	= 'BJD - 2400000 [d]'
		rv_xlabel 	= '$RV_{HARPS}$'
		pe_xlabel 	= 'Period [days]'
		ind_yalbel	= 'A'
		file_name 	= 'time-series_and_shift_correlation.png'

	'''

	def new_periodogram(x, y, dy, height_ratio=0.4, plot_min_t=2, max_f=1, spp=100):
	
		from scipy.signal import find_peaks
		from astropy.timeseries import LombScargle

		time_span = (max(x) - min(x))
		min_f   = 1/time_span

		frequency, power = LombScargle(x, y, dy).autopower(minimum_frequency=min_f,
													   maximum_frequency=max_f,
													   samples_per_peak=spp)

		plot_x = 1/frequency
		idxx = (plot_x>plot_min_t) & (plot_x<time_span/2)
		height = max(power[idxx])*height_ratio
		ax.plot(plot_x[idxx], power[idxx], 'k-', alpha=0.5)
		peaks, _ = find_peaks(power[idxx], height=height)
		ax.plot(plot_x[idxx][peaks], power[idxx][peaks], "ro")

		for n in range(len(plot_x[idxx][peaks])):
			ax.text(plot_x[idxx][peaks][n], power[idxx][peaks][n], '%.1f' % plot_x[idxx][peaks][n], fontsize=10)

		ax.set_xlim([plot_min_t,time_span/2])
		ax.set_ylim([0, 1.2*max(power[idxx])])

		if HARPS == True:
			dt = 1
			ax.axvspan(28-dt, 28+dt, alpha=0.2, color='red')
			ax.axvspan(210-10, 210+10, alpha=0.2, color='red')
			ax.axvspan(285-10, 285+10, alpha=0.2, color='red')

		ax.set_xscale('log')


	from sklearn.linear_model import LinearRegression

	# set up the plotting configureations
	alpha1, alpha2 = [0.5,0.2]
	widths 	= [7,1,7]
	heights = [1]*(k_mode+1)
	gs_kw 	= dict(width_ratios=widths, height_ratios=heights)
	plt.rcParams.update({'font.size': 12})
	fig6, f6_axes = plt.subplots(figsize=(16, k_mode+1), ncols=3, nrows=k_mode+1, constrained_layout=True,
	                             gridspec_kw=gs_kw)

	# plots 
	for r, row in enumerate(f6_axes):
		for c, ax in enumerate(row):	

			# time-series 
			if c==0:
				if r==0:
					ax.errorbar(t, rv-np.mean(rv), erv, marker='.', ms=5, color='black', ls='none', alpha=alpha1)
					ax.set_title('Time-series')
					ax.set_ylabel(rv_xlabel)
				else:				
					ax.errorbar(t, ind[r-1,:], eind[r-1,:],  marker='.', ms=5, color='black', ls='none', alpha=alpha1)
					ax.set_ylabel(ind_yalbel + '$_{' + str(r) + '}$')
				if r!=k_mode:
					ax.set_xticks([])
				else:
					ax.set_xlabel(ts_xlabel)

			if c==1:
				if r==0:
					reg = LinearRegression().fit(rv.reshape(-1, 1), rv.reshape(-1, 1))
					score = reg.score(rv.reshape(-1, 1), rv.reshape(-1, 1))
					adjust_R2 = 1-(1-score)*(len(t)-1)/(len(t)-1-1)
					title = r'$\bar{R}$' + r'$^2$'
					ax.set_title(title + ' = {:.2f}'.format(adjust_R2))					
					ax.plot(rv-np.mean(rv), rv-np.mean(rv), 'k.', alpha = alpha2)				
				if r>0:
					reg = LinearRegression().fit(rv.reshape(-1, 1), ind[r-1,:].reshape(-1, 1))
					score = reg.score(rv.reshape(-1, 1), ind[r-1,:].reshape(-1, 1))
					adjust_R2 = 1-(1-score)*(len(t)-1)/(len(t)-1-1)
					title = r'$\bar{R}$' + r'$^2$'
					ax.set_title(title + ' = {:.2f}'.format(adjust_R2))
					ax.plot(rv-np.mean(rv), ind[r-1,:], 'k.', alpha = alpha2)
				if r!=k_mode:
					ax.set_xticks([])
				else:
					ax.set_xlabel(rv_xlabel)
				ax.yaxis.tick_right()

			if c==2:
				if r==0:
					new_periodogram(t, rv, erv)
					ax.set_title('Periodogram')
				if r>0:
					new_periodogram(t, ind[r-1,:], eind[r-1,:])
				if r!=k_mode:
					ax.set_xticks([])
				if r==k_mode:
					ax.set_xlabel(pe_xlabel)

	plt.savefig(file_name)
	plt.close('all')

#------------------------------------------------------#
#------------------------------------------------------#

def plot_all_but_corr(k_mode, t, ind, eind, height_ratio, ts_xlabel, pe_xlabel, ind_yalbel, file_name):

	'''
	e.g. 
		k_mode 		= 11
		t 			= bjd_daily
		ind 		= shift_function
		eind 	 	= err_shift_spectrum
		ts_xlabel 	= 'BJD - 2400000 [d]'
		pe_xlabel 	= 'Period [days]'
		ind_yalbel	= 'A'
		file_name 	= 'time-series_and_shift_correlation.png'

	'''
	def new_periodogram(x, y, dy, height_ratio=height_ratio, plot_min_t=2, max_f=1, spp=100):
	
		from scipy.signal import find_peaks
		from astropy.timeseries import LombScargle

		time_span = (max(x) - min(x))
		min_f   = 1/time_span

		frequency, power = LombScargle(x, y, dy).autopower(minimum_frequency=min_f,
													   maximum_frequency=max_f,
													   samples_per_peak=spp)

		plot_x = 1/frequency
		idxx = (plot_x>plot_min_t) & (plot_x<time_span/2)
		height = max(power[idxx])*height_ratio
		ax.plot(plot_x[idxx], power[idxx], 'k-', label=r'$\xi$'+str(i+1), alpha=0.5)
		peaks, _ = find_peaks(power[idxx], height=height)
		ax.plot(plot_x[idxx][peaks], power[idxx][peaks], "ro")

		for n in range(len(plot_x[idxx][peaks])):
			ax.text(plot_x[idxx][peaks][n], power[idxx][peaks][n], '%.1f' % plot_x[idxx][peaks][n], fontsize=10)

		ax.set_xlim([plot_min_t,time_span/2])
		ax.set_ylim([0, 1.25*max(power[idxx])])

		ax.set_xscale('log')

	from sklearn.linear_model import LinearRegression

	# set up the plotting configureations
	alpha1, alpha2 = [0.5,0.2]
	widths 	= [7,7]
	heights = [1]*k_mode
	gs_kw 	= dict(width_ratios=widths, height_ratios=heights)
	plt.rcParams.update({'font.size': 12})
	fig6, f6_axes = plt.subplots(figsize=(16, k_mode), ncols=2, nrows=k_mode, constrained_layout=True,
	                             gridspec_kw=gs_kw)

	# plots 
	for r, row in enumerate(f6_axes):
		for c, ax in enumerate(row):	

			# time-series 
			if c==0:
				ax.errorbar(t, ind[r,:], eind[r,:],  marker='.', ms=5, color='black', ls='none', alpha=alpha1)
				if len(ind_yalbel)==1:
					ax.set_ylabel(ind_yalbel[0] + '$_{' + str(r+1) + '}$')
				else:
					ax.set_ylabel(ind_yalbel[r])
				if r==0:
					ax.set_title('Time-series')
				if r!=(k_mode-1):
					ax.set_xticks([])
				if r==(k_mode-1):
					ax.set_xlabel(ts_xlabel)

			if c==1:
				new_periodogram(t, ind[r,:], eind[r,:])
				if r==0:
					ax.set_title('Periodogram')
				if r!=(k_mode-1):
					ax.set_xticks([])
				if r==(k_mode-1):
					ax.set_xlabel(pe_xlabel)

	plt.savefig(file_name)
	plt.close('all')

#------------------------------------------------------#
#------------------------------------------------------#

def my_pca(X, X_err, n_pca=None, nor=False):
	'''
	X.shape 	= (n_samples, n_features)
	X_err.shape = (n_samples, n_features)
	nor: normalization = True / False
	'''
	from wpca import WPCA

	# X_err[:, 6] *= 1
	weights = 1/X_err
	# weights = np.ones(weights.shape)
	# weights[:, 0] = weights[:, 0] / 100
	kwds 	= {'weights': weights}

	# subtract the weighted mean for each measurement type (dimension) of X
	X_new 	= np.zeros(X.shape)
	mean 	= np.zeros(X.shape[1])
	std 	= np.zeros(X.shape[1])

	for i in range(X.shape[1]):
		mean[i] = np.average(X[:,i], weights=weights[:,i])
		std[i] 	= np.average((X[:,i]-mean[i])**2, weights=weights[:,i])**0.5

	for i in range(X.shape[1]):
		if nor == True:
			X_new[:,i] 		= (X[:,i] - mean[i]) / std[i]
			weights[:,i]	= weights[:,i] * std[i] 	# may need to include the Fourier power later
			# weights[:,i]	= weights[:,i] * power_spectrum.T[:,i] * std[i] 	# may need to include the Fourier power later
		else:
			X_new[:,i] = X[:,i] - mean[i]

	if n_pca==None:
		n_pca = X.shape[1]

	# Compute the PCA vectors & variance
	pca 		= WPCA(n_components=n_pca).fit(X_new, **kwds)
	# pca = WPCA(n_components=n_pca).fit(X_new)
	pca_score 	= pca.transform(X_new, **kwds)
	P 			= pca.components_
	# Y 			= WPCA(n_components=n_pca).fit_reconstruct(X, **kwds)

	# The following computes the errorbars
	# The transpose is only intended to be consistent with the matrix format from Ludovic's paper
	X_wpca 	= X_new.T
	C 		= np.zeros(X_wpca.shape)
	err_C 	= np.zeros(X_wpca.shape)

	W 		= weights.T
	P 		= P.T

	for i in range(X_wpca.shape[1]):
		w = np.diag(W[:, i]) ** 2
		C[:, i] = np.linalg.inv(P.T @ w @ P) @ (P.T @ w @ X_wpca[:, i])

		# the error is described by a covariance matrix of C
		Cov_C = np.linalg.inv(P.T @ w @ P)

		# inv(P'*w*P) * P' * w * cov(X(:,i)) * w * P * inv(P'*w*P)
		# Cov_C2 = np.linalg.inv(P.T @ w @ P) @ P.T @ w @ np.diag(X_err) @ w @ P @ np.linalg.inv(P.T @ w @ P)
		# diag_C2 = np.diag(Cov_C2)

		diag_C = np.diag(Cov_C)
		# print(i)
		err_C[:, i] = diag_C ** 0.5

	P 				= pca.components_
	# pca_score 		= C.T # or pca_score
	err_pca_score 	= err_C.T

	#---------#
	# results #
	#---------#
	cumulative_variance_explained = np.cumsum(
		pca.explained_variance_ratio_) * 100  # look again the difference calculated from the other way
	print('Cumulative variance explained vs PCA components')
	for i in range(len(cumulative_variance_explained)):
		print(i+1, '\t', '{:.3f}'.format(cumulative_variance_explained[i]))

	for i in range(len(cumulative_variance_explained)):
		if cumulative_variance_explained[i] < 89.5:
			n_pca = i
	n_pca += 2
	if cumulative_variance_explained[0] > 89.5:
		n_pca = 1

	print('{:d} pca scores account for {:.2f}% variance explained'.format(n_pca,
			cumulative_variance_explained[n_pca - 1]))

	print('std(C) and midean(err_C) are\n',
		  np.around(np.std(C[0:n_pca, :], axis=1), decimals=1), '\n',
		  np.around(np.median(err_C[0:n_pca, :], axis=1), decimals=1))

	return P, pca_score, err_pca_score, n_pca

#------------------------------------------------------#
#------------------------------------------------------#

def weighted_avg_and_std(values, weights):
    """
    Return the weighted average and standard deviation.

    values, weights -- Numpy ndarrays with the same shape.
    """
    average = np.average(values, weights=weights)
    # Fast and numerically precise:
    variance = np.average((values-average)**2, weights=weights)
    return (average, np.sqrt(variance))		

#------------------------------------------------------#
#------------------------------------------------------#

def imshow_matrix(coeff_array, score, res_wrms, file_name):

	from matplotlib import colors

	'''
		file_name = fwhm_bis_coef
		file_name = fwhm_bis_multi_coef
		file_name = pca_coef
	'''
	day = int((coeff_array.shape[0]-1)/2)
	x = np.arange(day * 2 + 1) - day
	y = np.arange(coeff_array.shape[1]) + 1

	from mpl_toolkits.axes_grid1 import make_axes_locatable
	fig = plt.figure(figsize=(len(x)/1.5+2, len(y)/1.5+1), frameon=False)
	title = r'$\bar{R}$' + r'$^2$'
	plt.title(title + ' = {:.3f}'.format(score)
			  + '   Residual WRMS = {:.2f} m/s'.format(res_wrms))
	plt.xlabel('Lag [days]')
	ax = plt.gca()

	if file_name == 'lasso_coef':
		im2 = plt.imshow(np.transpose(coeff_array),  vmin=-5, vmax=5, cmap=plt.cm.bwr, alpha=.9)
	else:
		im2 = plt.imshow(np.transpose(coeff_array),  cmap=plt.cm.get_cmap('Reds'), alpha=.9, norm=colors.LogNorm(vmin=0.1, vmax=100))

	# Loop over data dimensions and create text annotations.
	for i in range(coeff_array.shape[1]):
		for j in range(day*2+1):
			if coeff_array[j, i] != 0:
				text = ax.text(j, i, '{:.1f}'.format(coeff_array[j, i]),
							   ha="center", va="center", color="k")

	ax.set_xticks(np.arange(len(x)))
	ax.set_yticks(np.arange(len(y)))
	ax.set_xticklabels(x)
	if file_name == 'fwhm_bis_coef':
		ax.set_yticklabels(['FWHM', 'BIS'])
	if file_name == 'fwhm_bis_multi_coef':
		ax.set_yticklabels(['S-FWHM', 'S-BIS', 'L-FWHM', 'L-BIS'])
	if file_name == 'pca_coef':	
		ax.set_yticklabels([r'PC$_1$', r'PC$_2$', r'PC$_3$'])	
	if file_name == 'fiesta_multi_coef':
		ax.set_yticklabels([r'S-PC$_1$', r'S-PC$_2$', r'S-PC$_3$', r'L-PC$_1$', r'L-PC$_2$', r'L-PC$_3$'])

	divider = make_axes_locatable(ax)
	cax = divider.append_axes("right", size="5%", pad=0.05)

	plt.colorbar(im2, cax=cax, label='Variance percentage') 
	plt.savefig(file_name + '_{:.2f}_{:d}_{:d}'.format(0.05, day, k_max) +'.pdf')

	plt.close()

#------------------------------------------------------#
#------------------------------------------------------#
# def mlr_cv(feature_matrix, target_vector, etarget_vector, alpha, lag='True', day=5, feature_matrix2=None):

# 	'''
# 		Multiple linear regression
# 		no lag involved 
# 	'''		

# 	from sklearn.linear_model import Lasso
	
# 	k_fold = KFold(3)
# 	for k, (train, test) in enumerate(k_fold.split(X, y)):



# 	lasso 	= Lasso(alpha=alpha, max_iter=10000).fit(feature_matrix, target_vector, sample_weight=1/etarget_vector**2)

# 	y_hat 			= lasso.predict(feature_matrix)
# 	_, w_std_all 	= weighted_avg_and_std(target_vector, 1/etarget_vector**2)
# 	_, res_wrms 	= weighted_avg_and_std((y_hat - target_vector), weights=1/etarget_vector**2)
# 	_, model_wrms 	= weighted_avg_and_std(y_hat, weights=1/etarget_vector**2)
# 	score 			= lasso.score(feature_matrix, target_vector, sample_weight=1/etarget_vector**2)
# 	n, p 			= len(target_vector), feature_matrix.shape[1]
# 	adjust_R2 		= 1-(1-score)*(n-1)/(n-p-1)
# 	score 			= adjust_R2

# 	if lag=='False':
# 		k_feature2 	= feature_matrix.shape[1]
# 	else:
# 		k_feature2 	= int(feature_matrix.shape[1]/(day+1))
# 		k_feature 	= int(k_feature2/2)

# 	w_std = np.zeros(k_feature2)
# 	for i in range(len(w_std)):
# 		if lag=='True':
# 			_, w_std[i] = weighted_avg_and_std(feature_matrix2[:,i], 1/etarget_vector**2)
# 		else:
# 			_, w_std[i] = weighted_avg_and_std(feature_matrix[:,i], 1/etarget_vector**2)
# 	print('Weighted rms is reduced from {:.2f} to {:.2f} (-{:.0f}%); \n\
# 		Modelled RV weigthed rms = {:.2f};\n\
# 		Adjusted R squared = {:.3f}.'
# 			.format(w_std_all, res_wrms, (1-res_wrms/w_std_all)*100, model_wrms, score))

# 	if lag=='False':

# 		import pandas as pd 
# 		df = pd.DataFrame({	'coefficients'		: lasso.coef_, 
# 							'std'				: w_std,
# 							'variance'			: (lasso.coef_*w_std)**2,
# 							'variance percentage': (lasso.coef_*w_std)**2 / sum((lasso.coef_*w_std)**2) * 100
# 							})	
# 		print(df.round({'coefficients'	: 2, 
# 						'std'		: 2,
# 						'variance'		: 2,
# 						'variance percentage': 1
# 						}))
		
# 		return y_hat, w_std_all, res_wrms, score, df

# 	else: # maybe problematic!!!

# 		coeff_matrix = np.zeros((day*2+1, k_feature2))
# 		for i in range(k_feature):
# 			coeff_matrix[:,i] = lasso.coef_[i:k_feature*(2*day+1):k_feature]
# 		coeff_matrix[day,k_feature:]=lasso.coef_[k_feature*(2*day+1):]

# 		variance_matrix = np.zeros(coeff_matrix.shape)
# 		for i in range(day*2+1):
# 			variance_matrix[i,:] = coeff_matrix[i,:]*w_std
# 		variance_matrix = variance_matrix**2
# 		variance_matrix = variance_matrix / variance_matrix.sum() * 100

# 		return y_hat, w_std_all, res_wrms, score, variance_matrix

#------------------------------------------------------#
#------------------------------------------------------#
def mlr(feature_matrix, target_vector, etarget_vector, alpha, lag='True', day=5, feature_matrix2=None):

	'''
		Multiple linear regression
		no lag involved 
	'''		

	from sklearn import linear_model
	from sklearn.linear_model import Lasso
	
	regr 	= linear_model.LinearRegression()
	lasso 	= Lasso(alpha=alpha, max_iter=10000).fit(feature_matrix, target_vector, sample_weight=1/etarget_vector**2)

	y_hat 			= lasso.predict(feature_matrix)
	_, w_std_all 	= weighted_avg_and_std(target_vector, 1/etarget_vector**2)
	_, res_wrms 	= weighted_avg_and_std((y_hat - target_vector), weights=1/etarget_vector**2)
	_, model_wrms 	= weighted_avg_and_std(y_hat, weights=1/etarget_vector**2)
	score 			= lasso.score(feature_matrix, target_vector, sample_weight=1/etarget_vector**2)
	n, p 			= len(target_vector), feature_matrix.shape[1]
	adjust_R2 		= 1-(1-score)*(n-1)/(n-p-1)
	score 			= adjust_R2

	if lag=='False':
		k_feature2 	= feature_matrix.shape[1]
	else:
		k_feature2 	= int(feature_matrix.shape[1]/(day+1))
		k_feature 	= int(k_feature2/2)

	w_std = np.zeros(k_feature2)
	for i in range(len(w_std)):
		if lag=='True':
			_, w_std[i] = weighted_avg_and_std(feature_matrix2[:,i], 1/etarget_vector**2)
		else:
			_, w_std[i] = weighted_avg_and_std(feature_matrix[:,i], 1/etarget_vector**2)
	print('Weighted rms is reduced from {:.2f} to {:.2f} (-{:.0f}%); \n\
		Modelled RV weigthed rms = {:.2f};\n\
		Adjusted R squared = {:.3f}.'
			.format(w_std_all, res_wrms, (1-res_wrms/w_std_all)*100, model_wrms, score))

	if lag=='False':

		import pandas as pd 
		df = pd.DataFrame({	'coefficients'		: lasso.coef_, 
							'std'				: w_std,
							'variance'			: (lasso.coef_*w_std)**2,
							'variance percentage': (lasso.coef_*w_std)**2 / sum((lasso.coef_*w_std)**2) * 100
							})	
		print(df.round({'coefficients'	: 2, 
						'std'		: 2,
						'variance'		: 2,
						'variance percentage': 1
						}))
		
		return y_hat, w_std_all, res_wrms, score, df

	else: # maybe problematic!!!

		coeff_matrix = np.zeros((day*2+1, k_feature2))
		for i in range(k_feature):
			coeff_matrix[:,i] = lasso.coef_[i:k_feature*(2*day+1):k_feature]
		coeff_matrix[day,k_feature:]=lasso.coef_[k_feature*(2*day+1):]

		variance_matrix = np.zeros(coeff_matrix.shape)
		for i in range(day*2+1):
			variance_matrix[i,:] = coeff_matrix[i,:]*w_std
		variance_matrix = variance_matrix**2
		variance_matrix = variance_matrix / variance_matrix.sum() * 100

		return y_hat, w_std_all, res_wrms, score, variance_matrix

#------------------------------------------------------#
#------------------------------------------------------#

def long_short_divide(x, y, yerr, r):
	'''
	x 		= bjd_daily
	y 		= shift_function[i,:]
	yerr 	= err_shift_spectrum[i,:]
	'''

	import george
	from george import kernels

	kernel 	= np.var(y) * kernels.Matern52Kernel(r**2)
	gp 		= george.GP(kernel)
	gp.compute(x, yerr)

	y_pred, _ 	= gp.predict(y, x, return_var=True)
	long_term 	= y_pred
	short_term 	= y - y_pred

	return gp, short_term, long_term

#------------------------------------------------------#
#------------------------------------------------------#

def scatter_hist(x, y, xerr, yerr, ax, ax_histx, ax_histy):
    # no labels
    ax_histx.tick_params(axis="x", labelbottom=False)
    ax_histy.tick_params(axis="y", labelleft=False)

    # the scatter plot:
    ax.errorbar(x, y, xerr, yerr, c='black', marker='o', ls='none', alpha=0.2)
    ax.set_xlabel('Model 3 residual [m/s]')
    ax.set_ylabel('Model 6 residual [m/s]')

    # now determine nice limits by hand:
    binwidth = 0.25
    xymax = max(np.max(np.abs(x)), np.max(np.abs(y)))
    lim = (int(xymax/binwidth) + 1) * binwidth

    bins = np.arange(-lim, lim + binwidth, binwidth)
    ax_histx.hist(x, bins=bins, color='black', alpha=0.5)
    ax_histy.hist(y, bins=bins, orientation='horizontal', color='black', alpha=0.5)














	
